OpenWAM: An Open Framework for Composable World-Action Models

World-action models (WAMs) couple future prediction with robot control, yet existing systems often vary the video backbone, interaction structure, supervision, and inference procedure simultaneously, making their design choices difficult to compare. We introduce OPENWAM, an open world-action modeling framework built around a common causal robot-video foundation and configurable video-action interaction. Starting from Wan2.2-5B, we perform causal robot-video pretraining on over 10,000 hours of video, then integrate an action expert through a shared Mixture-of-Transformers architecture that supports joint, video-then-action, action-then-video, and decoupled generation. OPENWAM achieves high success rates on four LIBERO suites and real-world bimanual tasks; robot-video training with causal adaptation improves VTA success on LIBERO-Long from 68.4% to 97.8%. The same configurable architecture naturally extends to inverse and forward dynamics, allowing us to study how counterfactual transitions improve independently trained dynamics models beyond demonstrations alone. When only the video predictor is adapted to a new task, a frozen local-context inverse dynamics model trained on counterfactual data and demonstrations achieves 84.0% mean success across four held-out LIBERO-90 tasks, compared with 47.0% for a full-context inverse model and 21.5% for a local-context model trained only on demonstrations. For forward dynamics, counterfactual supervision reduces RGB prediction error by 34.5% and raises outcome identification from 21.1% to 71.3% among 16 same-state outcomes. OPENWAM provides a common testbed for comparing WAM interaction designs and for studying dynamics learning from video data beyond successful demonstrations.

==> reduce_image.py <==
#!/usr/bin/env python3
"""
Higher-quality (less aggressive) compression for PNG + JPG/JPEG.

Requires:
  pip install pillow
"""

import os
from pathlib import Path
from PIL import Image, ImageFile

# -------------------------
# Parameters (edit these)
# -------------------------
ROOT_DIR = "/Users/tiangexiang/Desktop/publications/QuantiPhy/arxiv/nbrrbwkqrctgrqbjkvkwnyvxmrvgqwjx/sec/images/"
RECURSIVE = False
IN_PLACE = True
SUFFIX = "_c50hq"          # used only if IN_PLACE=False
KEEP_SMALLER_ONLY = True

TARGET_RATIO = 0.50        # best-effort target (may not be reached with higher quality)

# JPEG (raise quality)
JPEG_QUALITY = 92
JPEG_SUBSAMPLING = 0       # 0 = 4:4:4 (best quality)
JPEG_OPTIMIZE = True
JPEG_PROGRESSIVE = True
FLATTEN_ALPHA_BG = (255, 255, 255)

# PNG (more conservative): lossless optimize; quantize only if still *far* from target
PNG_OPTIMIZE = True
PNG_COMPRESS_LEVEL = 9
PNG_TRY_MILD_QUANTIZE_IF_TOO_BIG = True
PNG_QUANTIZE_COLORS = 256          # mildest
PNG_DITHER = Image.Dither.NONE

# Quantize PNG only if lossless result is still above (target * this factor).
# Increase this to quantize less often (i.e., preserve quality more).
PNG_QUANTIZE_TRIGGER_FACTOR = 1.60  # was 1.25; now more conservative

# -------------------------

ImageFile.LOAD_TRUNCATED_IMAGES = True


def human_bytes(n: int) -> str:
    units = ["B", "KB", "MB", "GB"]
    f = float(n)
    for u in units:
        if f < 1024 or u == units[-1]:
            return f"{f:.2f}{u}"
        f /= 1024
    return f"{f:.2f}B"


def iter_images(root: Path, recursive: bool):
    patterns = ["*.png", "*.PNG", "*.jpg", "*.JPG", "*.jpeg", "*.JPEG"]
    if recursive:
        for pat in patterns:
            yield from root.rglob(pat)
    else:
        for pat in patterns:
            yield from root.glob(pat)


def get_tmp_and_final_paths(in_path: Path):
    if IN_PLACE:
        tmp_out = in_path.with_suffix(in_path.suffix + ".tmp")
        final_out = in_path
    else:
        final_out = in_path.with_name(in_path.stem + SUFFIX + in_path.suffix)
        tmp_out = final_out.with_suffix(final_out.suffix + ".tmp")
    return tmp_out, final_out


def compress_jpeg(img: Image.Image, out_path: Path):
    # Flatten alpha if present
    if img.mode in ("RGBA", "LA"):
        bg = Image.new("RGB", img.size, FLATTEN_ALPHA_BG)
        bg.paste(img, mask=img.split()[-1])
        img = bg
    elif img.mode != "RGB":
        img = img.convert("RGB")

    img.save(
        out_path,
        format="JPEG",
        quality=JPEG_QUALITY,
        subsampling=JPEG_SUBSAMPLING,
        optimize=JPEG_OPTIMIZE,
        progressive=JPEG_PROGRESSIVE,
    )


def save_png_lossless(img: Image.Image, out_path: Path):
    img.save(
        out_path,
        format="PNG",
        optimize=PNG_OPTIMIZE,
        compress_level=PNG_COMPRESS_LEVEL,
    )


def save_png_mild_quantized(img: Image.Image, out_path: Path):
    # Mild quantization (usually safe for plots/icons; can affect photos/gradients)
    has_alpha = ("A" in img.getbands()) or (img.mode == "P" and "transparency" in img.info)
    base = img.convert("RGBA") if has_alpha else img.convert("RGB")
    q = base.quantize(colors=PNG_QUANTIZE_COLORS, dither=PNG_DITHER)
    q.save(out_path, format="PNG", optimize=PNG_OPTIMIZE, compress_level=PNG_COMPRESS_LEVEL)


def process_one(path: Path):
    old_size = path.stat().st_size
    target_bytes = int(old_size * TARGET_RATIO)
    ext = path.suffix.lower()

    tmp_out, final_out = get_tmp_and_final_paths(path)
    final_out.parent.mkdir(parents=True, exist_ok=True)

    with Image.open(path) as img:
        img.load()

        if ext in (".jpg", ".jpeg"):
            compress_jpeg(img, tmp_out)

        elif ext == ".png":
            # 1) Lossless optimize
            save_png_lossless(img, tmp_out)

            # 2) Quantize only if still far from target (more conservative now)
            if PNG_TRY_MILD_QUANTIZE_IF_TOO_BIG:
                try:
                    lossless_size = tmp_out.stat().st_size
                    if lossless_size > int(target_bytes * PNG_QUANTIZE_TRIGGER_FACTOR):
                        save_png_mild_quantized(img, tmp_out)
                except Exception:
                    pass
        else:
            raise ValueError(f"Unsupported extension: {ext}")

    new_size = tmp_out.stat().st_size

    if KEEP_SMALLER_ONLY and new_size >= old_size:
        tmp_out.unlink(missing_ok=True)
        return False, old_size, old_size, path

    os.replace(tmp_out, final_out)
    return True, old_size, final_out.stat().st_size, final_out


def main():
    root = Path(ROOT_DIR).expanduser().resolve()
    if not root.exists() or not root.is_dir():
        raise SystemExit(f"ROOT_DIR not found or not a directory: {root}")

    total_old = 0
    total_new = 0
    seen = 0
    changed = 0

    for p in iter_images(root, RECURSIVE):
        if not p.is_file():
            continue
        seen += 1
        try:
            did, old_b, new_b, outp = process_one(p)
            total_old += old_b
            total_new += new_b
            ratio = (new_b / old_b) if old_b else 1.0

            if did:
                changed += 1
                print(f"[OK]   {p} -> {outp}  {human_bytes(old_b)} -> {human_bytes(new_b)}  (ratio {ratio:.2f})")
            else:
                print(f"[SKIP] {p}  {human_bytes(old_b)} (no improvement)")
        except Exception as e:
            print(f"[ERR]  {p}: {e}")

    if seen == 0:
        print("No PNG/JPG/JPEG files found.")
        return

    overall_ratio = (total_new / total_old) if total_old else 1.0
    print("\n==== Summary ====")
    print(f"Files seen:     {seen}")
    print(f"Files changed:  {changed}")
    print(f"Total before:   {human_bytes(total_old)}")
    print(f"Total after:    {human_bytes(total_new)}")
    print(f"Total saved:    {human_bytes(total_old - total_new)}")
    print(f"Overall ratio:  {overall_ratio:.2f}  (target {TARGET_RATIO:.2f})")


if __name__ == "__main__":
    main()

